Monodromy groups of polynomials of composition length 2

We study the monodromy groups of compositions of two indecomposable polynomials. In particular, we show that such monodromy groups either fulfill a certain ``largeness" property, or belong to an explicit list of exceptions. Such largeness results are crucial for dealing with compositions of more than two polynomials, and consequently are expected to have a wide range of applications to problems concerning the arithmetic of polynomials and arithmetic dynamics. In particular, our main result is a key ingredient in the solution of a long-standing open problem due to Davenport, Lewis and Schinzel, achieved in a companion paper.

==> anc/Comp2_MagmaChecks.txt <==
/*"Nontrivial" (i.e., excluding e.g. mere Galois group verifications for given low-degree polynomials) Magma checks mentioned in the paper*/


//***** Part 1: Mon(g\circ h) \le S_4\wr S_4 

/* Pf. of Thm. 2.4: Naive check to identify list of monodromy groups of compositions of two S4-polynomials (restricted to ramification types of length <=4, which is justified by argument in the paper*/
g:=WreathProduct(Sym(4),Sym(4));
f,h,n:=BlocksAction(g,MaximalPartition(g));
list:=[]; cc:=[];
c:=Classes(g);
s:=[a[3]: a in c|IsTransitive(sub<g|a[3]>)];
s2:=[a[3]: a in c|CycleStructure(f(a[3])) eq [<2,1>,<1,2>]];
s3:=[a[3]: a in c|CycleStructure(f(a[3])) eq [<3,1>,<1,1>]];
for y in s2 do for z in s3 do if &+[Degree(g)-#Orbits(sub<g|w>): w in [y,z]] eq Degree(g)-1 then 
d:=y^g;
for x in s do for yy in d do if IsConjugate(g,(x*yy)^-1,z) then u:=sub<g|x,yy>;
if #f(u) eq 24 and #CosetImage(n meet u, Stabilizer(n meet u, 1)) eq 24 then 
if #SylowSubgroup(n meet u,3) lt 3^4 then
cycs:=[<CycleStructure(w),CycleStructure(f(w))>: w in [x,yy,(x*yy)^-1]]; 
if not cycs in cc then Append(~cc,cycs); end if; end if;
id:=TransitiveGroupIdentification(u);
if not id in list then Append(~list, id); end if; end if; end if; end for; end for;
end if; end for; end for; 
for y,z,z2 in s2 do if &+[Degree(g)-#Orbits(sub<g|w>): w in [y,z,z2]] eq Degree(g)-1 then 
d:=y^g; e:=z^g;
for x in s do for yy in d do for zz in e do if IsConjugate(g,(x*yy*zz)^-1,z2) then u:=sub<g|x,yy,zz>;
if #f(u) eq 24 and #CosetImage(n meet u, Stabilizer(n meet u, 1)) eq 24 then 
if #SylowSubgroup(n meet u,3) lt 3^4 then
cycs:=[<CycleStructure(w),CycleStructure(f(w))>: w in [x,yy,zz,(x*yy*zz)^-1]]; 
if not cycs in cc then Append(~cc,cycs); end if; end if;
id:=TransitiveGroupIdentification(u);
if not id in list then Append(~list, id); end if; end if; end if; end for; end for;end for;
end if; end for; 
list; //[1947, 1881, 1930, 1943] -- of those, only 1881 has kernel not containing A4^4!
cc; // the three "exceptional" branch cycle configurations yielding monodromy group 16T1881



//**** Part 2: Mon(g) (exceptional) nonsolvable

//needed repeatedly: the list of exceptional primitive monodromy groups of polynomials, and for each such group, the list of tuples of orders of "polynomial genus zero" systems (see Mueller, 1995):
excgps:=[PGL(2,5), PSL(3,2), PGL(2,7), PGammaL(2,8), PGammaL(2,9), PrimitiveGroup(11,5), PrimitiveGroup(11,6), PSL(3,3), PSL(4,2), PGammaL(3,4), PrimitiveGroup(23,5), PSL(5,2)];
orders:=<<<2,4,6>>, 
<<2,3,7>,<2,4,7>,<2,2,2,7>>, 
<<2,3,8>>,
 <<2,3,9>,<3,3,9>>, 
 <<2,4,10>>, 
 <<2,3,11>>, 
 <<2,4,11>>, 
 <<2,3,13>,<2,4,13>,<2,6,13>,<2,2,2,13>>,
  <<2,4,15>,<2,6,15>,<2,2,2,15>>, 
  <<2,4,21>>, 
  <<2,4,23>>, 
  <<2,4,31>>>;
  
  
  
  
  
/*
Needed for result on ``non-Ritt-step direct product monodromy" in Section 3: 
Among almost simple monodromy groups Mon(g) whose point stabilizer has a "new" quotient C_n or D_n,
identify candidates for polynomial monodromy groups Mon(g\circ h) embedding into Mon(h)\times Mon(g), but with a unique decomposition
(Note: Among the output, 15T21 can easily be excluded to occur as polynomial (geometric) monodromy group with a quick glance at its conjugacy classes; for the others, which do occur, verification will be done later)
*/

m:=[Alt(5), Sym(5)] cat excgps;
/* m is the list of exceptional nonsolvable monodromy groups, together with A5, S5 (only other nonsolvable primitive monodromy groups whose stabilizer has a ``new" solvable quotient)*/
for g in m do 
h:=Stabilizer(g,1);
pr_cyc:=[p: p in PrimeDivisors(#h) | #[n`subgroup: n in NormalSubgroups(h:OrderEqual:=Integers()!(#h/p)) | 
#[m`subgroup: m in NormalSubgroups(g:OrderEqual:=Integers()!(#g/p)) | m`subgroup meet h eq n`subgroup] eq 0] gt 0]; 
// list of primes for which stabilizer has a C_p-quotient not inherited from restriction of a C_p quotient of G

pr_dih:=[p: p in PrimeDivisors(#h) | p gt 2 and #[n`subgroup: n in NormalSubgroups(h:OrderEqual:=Integers()!(#h/(2*p))) | IsIsomorphic(h/n`subgroup,DihedralGroup(p)) and
#[m`subgroup: m in NormalSubgroups(g:OrderEqual:=Integers()!(#g/(2*p))) | IsIsomorphic(g/m`subgroup,DihedralGroup(p)) and m`subgroup meet h eq n`subgroup] eq 0] gt 0]; 
// list of primes for which stabilizer has a D_p-quotient not inherited from restriction of a C_p quotient of G

//now checking for groups embedding into direct product of G and (C_p or D_p), p as above, and with a unique maximal partition.
for p in pr_cyc do tr:=TransitiveGroups(Degree(g)*p);
for u in tr do if not IsPrimitive(u) and #u eq p*#g and #AllPartitions(u) eq 1
then f,h,n:=BlocksAction(u,MaximalPartition(u)); if IsIsomorphic(h,g) then   
TransitiveGroupIdentification(u); CompositionFactors(u);
end if; end if;end for; end for;

for p in pr_dih do tr:=TransitiveGroups(Degree(g)*p);
for u in tr do if not IsPrimitive(u) and #u in [p*#g,2*p*#g] and #AllPartitions(u) eq 1
then f,h,n:=BlocksAction(u,MaximalPartition(u)); if IsIsomorphic(h,g) then
TransitiveGroupIdentification(u); CompositionFactors(u);
end if; end if;end for; end for;
end for;






/*Pf. of Thm 2.6: Submodules of modules "Ind_H^G chi", where G is an exceptional monodromy group, H its point stabilizer and chi a quadratic character, i.e. chi: H-> {\pm 1} \subset F_p^\star a deg.1 representation (with p>=5) */
for g in excgps do
h:=Stabilizer(g,1); 

/*
//first: check for primes p not dividing the group order: doable via decomposing the corresponding complex characters.
ch:=CharacterTable(h);
cg:=CharacterTable(g); 
for  chi in ch do if {chi[i]: i in [1..#chi]} eq {-1,1} then psi:=Induction(chi,g); 
d:=Decomposition(cg,psi);
<Degree(psi), [Degree(cg[j]): j in [1..#d]| d[j] ne 0]>; // verifies that all arising induced characters are irreducible or sum of deg.1 and irreducible.
end if; end for; */

//now: check for primes p dividing the group order, directly constructing the induced module over F_p
for p in PrimeDivisors(#g) do if p ge 5 then
for n in NormalSubgroups(h:OrderEqual:=Integers()!(#h/2)) do per:=PermutationModule(h,n`subgroup,GF(p)); 
mm:=MinimalSubmodules(per);    //somewhat naive identification of the quadratic character corresponding to H/N as a component of the permutation module of H/N
for m in mm do if #Kernel(m) eq #n`subgroup then //making sure to pick, among the two irreducibles of the permutation module of H/N, the non-trivial one
V:=Induction(m,g); 
Submodules(V); // verifies again that all arising cases are either irreducible or sum of deg.1 and irreducible.
end if; end for;
 end for; end if;end for;

end for;





// ****** From now on, essentially all about determining special groups Mon(g\circ h) for Mon(g) exceptional and h a certain rational function of degree 2 or 3.

/* Pf. of Thm. 2.6: "Small kernel" monodromy groups Mon(g\circ h), where g is exceptional nonsolvable, and deg(h) <=3
Note that number of branch points of g\circ h can be assumed to be the same as that of g (in particular, always <=4)
Note also that (only) the verification for the very last candidate group 2^26.PSL(5,2) takes excessively long in the below form; if, instead of full list of ramification types, a certificate for occurring as a monodromy group suffices,
one may simply take the permutation triple [
    (1, 6, 24, 25, 31, 48, 34, 7, 45, 54, 20, 41, 62, 51, 12, 37, 60, 22, 10, 
        15, 36, 30, 3, 18, 58, 49, 56, 28, 40, 13, 43, 2, 5, 23, 26, 32, 47, 33,
        8, 46, 53, 19, 42, 61, 52, 11, 38, 59, 21, 9, 16, 35, 29, 4, 17, 57, 50,
        55, 27, 39, 14, 44),
    (1, 43)(2, 44)(3, 58)(4, 57)(5, 29)(6, 30)(9, 59)(10, 60)(13, 49)(14, 
        50)(19, 53)(20, 54)(23, 35)(24, 36)(25, 37)(26, 38)(31, 62)(32, 61)(33, 
        47)(34, 48)(39, 55)(40, 56)(41, 45)(42, 46),
    (1, 13, 58, 30)(2, 14, 57, 29)(3, 18)(4, 17)(5, 35)(6, 36)(7, 34, 31, 41)(8,
        33, 32, 42)(9, 38, 23, 16)(10, 37, 24, 15)(11, 52, 61, 26)(12, 51, 62, 
        25)(19, 46)(20, 45)(21, 59)(22, 60)(27, 55)(28, 56)(39, 50)(40, 49)(43, 
        44)
]  as a certificate.
 */


for b in [DihedralGroup(3), CyclicGroup(3), CyclicGroup(2)] do
q:=#Socle(b); // simply fix the prime q=2 or q=3.

for jj:=1 to #excgps do if not (q eq 3 and jj gt 9) then  // for the groups of degree >15, direct argument is available for q=3, see paper
g:=WreathProduct(b,excgps[jj]);
f,h,n:=BlocksAction(g,MaximalPartition(g));
phi,v:=CosetAction(Stabilizer(g,MaximalPartition(g)[1]),Stabilizer(g,1));
ss:=[u`subgroup: u in Subgroups(g:IsTransitive:=true, OrderMultipleOf:=#h)| #f(u`subgroup) eq #h];

for u in ss do if #SylowSubgroup(u meet n, q) lt q^(Degree(h)-1)   // identify groups with "small kernel"
and #AllPartitions(u) eq 1 and #CosetImage(Stabilizer(u,MaximalPartition(u)[1]),Stabilizer(u,1)) eq #b
then
s:=[a[3]: a in Classes(u)| IsTransitive(sub<u|a[3]>)];  //candidates for inertia group generator at infinity
if #s gt 0 then
if Degree(u) lt 48 then TransitiveGroupIdentification(u); end if;
CompositionFactors(u);
c:=Classes(u);

//now, among identified candidate groups, look for genus-zero tuples (with either 2 or 3 more elements other than the in.gp. generator over infinity
//class tuples <j1,j2> or <j1,j2,j3> as output mean a certificate for occurring as a monodromy group of a polynomial
for j1:=2 to #c do for j2:=j1 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2]] eq Degree(u)-1
and {Order(f(c[j1][3])),Order(f(c[j2][3]))} in  [{o[1],o[2]}: o in orders[jj] | #o eq 3] 
then 
d:=c[j1][3]^u; for x in s do for y in d do if IsConjugate(u,(x*y)^-1,c[j2][3])
and sub<u|x,y> eq u then <j1,j2>; break x; end if; end for; end for;
end if; end for; end for;

for j1:=2 to #c do for j2:=j1 to #c do for j3:=j2 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2,j3]] eq Degree(u)
and {Order(f(c[j1][3])),Order(f(c[j2][3])), Order(f(c[j3][3]))} in  [{o[1],o[2], o[3]}: o in orders[jj] | #o eq 4] 
then 
d:=c[j1][3]^u; e:=c[j2][3]^u;
for x in s do for y in d do for z in e do if IsConjugate(u,(x*y*z)^-1,c[j3][3])
and sub<u|x,y,z> eq u then <j1,j2,j3>; break x; end if; end for; end for; end for;
end if; end for; end for; end for;

end if;
end if; end for; 
end if; end for; end for;






/*Pf. of Thm. 2.6: Identifying those Mon(g\circ h), g exceptional nonsolvable and h a quadratic rational function unram. at infinity, for which ker(Mon(g\circ h)-> Mon(g)) is of order < 2^{deg(g)-1}, and the extension is nonsplit*/

for jj:=1 to #excgps do 
g:=WreathProduct(Sym(2),excgps[jj]);
f,h,n:=BlocksAction(g,MaximalPartition(g));
phi,v:=CosetAction(Stabilizer(g,MaximalPartition(g)[1]),Stabilizer(g,1));
ss:=[u`subgroup: u in Subgroups(g:IsTransitive:=true, OrderMultipleOf:=#h)| #f(u`subgroup) eq #h];

for u in ss do if #(u meet n) lt 2^(Degree(h)-1)   // identify groups with "small kernel"
and #AllPartitions(u) eq 1 
then
s:=[a[3]: a in Classes(u)| IsTransitive(sub<h|f(a[3])>) and CycleStructure(a[3]) eq [<Degree(h),2>]]; //cycle structure of in.gp generator at infinity
if #s gt 0 and #[v`subgroup: v in Subgroups(u:OrderEqual:=#h) | IsIsomorphic(v`subgroup,h)] eq 0 then //"nonsplit condition", equivalently no subgroup isomorphic to H:=Mon(g)
if Degree(u) lt 48 then TransitiveGroupIdentification(u); end if;
CompositionFactors(u);
c:=Classes(u);

//now, among identified candidate groups, look for genus-zero tuples (with either 2 or 3 more elements other than the in.gp. generator over infinity
//class tuples <j1,j2> or <j1,j2,j3> as output mean a certificate for occurring as a monodromy group of a rat.fct. as requested. 
//This occurs only for 14T33 = 2^3.PSL(3,2) and 14T42 = 2^4-PSL(3,2) (with the former being a subgroup of the latter)
for j1:=2 to #c do for j2:=j1 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2]] eq Degree(u)
and {Order(f(c[j1][3])),Order(f(c[j2][3]))} in  [{o[1],o[2]}: o in orders[jj] | #o eq 3] 
then 
d:=c[j1][3]^u; for x in s do for y in d do if IsConjugate(u,(x*y)^-1,c[j2][3])
and sub<u|x,y> eq u then <j1,j2>; break x; end if; end for; end for;
end if; end for; end for;

for j1:=2 to #c do for j2:=j1 to #c do for j3:=j2 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2,j3]] eq Degree(u)
and {Order(f(c[j1][3])),Order(f(c[j2][3])), Order(f(c[j3][3]))} in  [{o[1],o[2], o[3]}: o in orders[jj] | #o eq 4] 
then 
d:=c[j1][3]^u; e:=c[j2][3]^u;
for x in s do for y in d do for z in e do if IsConjugate(u,(x*y*z)^-1,c[j3][3])
and sub<u|x,y,z> eq u then <j1,j2,j3>; break x; end if; end for; end for; end for;
end if; end for; end for; end for;

end if;
end if; end for; 
[jj];end for; 









/*Pf. of Thm. 2.7: Monodromy groups Mon(g\circ h), with g exceptional nonsolvable polynomial and h (a certain) deg.3 rational function (with ram.type (2.1) over infinity) , whose kernel ker(Mon(g\circ h) -> Mon(g)) does not contain the maximal possible 3-Sylow group
(restricted to deg(g) <=15 as justified in the paper) */

for jj:=1 to 9 do  //only the first 9 exceptional groups have degree <=15
g:=WreathProduct(Sym(3),excgps[jj]);
f,h,n:=BlocksAction(g,MaximalPartition(g));
phi,v:=CosetAction(Stabilizer(g,MaximalPartition(g)[1]),Stabilizer(g,1));
ss:=[u`subgroup: u in Subgroups(g:IsTransitive:=true, OrderMultipleOf:=#h)| #f(u`subgroup) eq #h];

for u in ss do if #SylowSubgroup(u meet n,3) lt 3^(Degree(h)-1)     //identify subgroups of S3\wr H whose block kernel has "small" 3-part
then
s:=[a[3]: a in Classes(u)| IsTransitive(sub<h|f(a[3])>) 
and CycleStructure(a[3]) eq [<2*Degree(h),1>,<Degree(h),1>]];  // the required cycle type of in.gp. generator over infinity.
if #s gt 0 then
TransitiveGroupIdentification(u);
CompositionFactors(u);
c:=Classes(u);

//now, among identified candidate groups, look for genus-zero tuples (with either 2 or 3 more elements other than the in.gp. generator over infinity
//class tuples <j1,j2> or <j1,j2,j3> (and hence a certificate for occurring as a monodromy group of the requested function) are found exactly for the groups 33T60 = (3^5.2).PSL(2,11), 39T206 = (3^6.2).PSL(3,3), and 39T248 = (3^10.2).PSL(3,3)

for j1:=2 to #c do for j2:=j1 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2]] eq Degree(u)
and {Order(f(c[j1][3])),Order(f(c[j2][3]))} in  [{o[1],o[2]}: o in orders[jj] | #o eq 3] 
then 
d:=c[j1][3]^u; for x in s do for y in d do if IsConjugate(u,(x*y)^-1,c[j2][3])
and sub<u|x,y> eq u then <j1,j2>; break x; end if; end for; end for;
end if; end for; end for;

for j1:=2 to #c do for j2:=j1 to #c do for j3:=j2 to #c do if 
&+[Degree(u)-#Orbits(sub<u|c[j][3]>): j in [j1,j2,j3]] eq Degree(u)
and {Order(f(c[j1][3])),Order(f(c[j2][3])), Order(f(c[j3][3]))} in  [{o[1],o[2], o[3]}: o in orders[jj] | #o eq 4] 
then 
d:=c[j1][3]^u; e:=c[j2][3]^u;
for x in s do for y in d do for z in e do if IsConjugate(u,(x*y*z)^-1,c[j3][3])
and sub<u|x,y,z> eq u then <j1,j2,j3>; break x; end if; end for; end for; end for;
end if; end for; end for; end for;

end if;
end if; end for;
[jj]; end for; 
